Good SFT Optimizes for SFT, Better SFT Prepares for Reinforcement Learning

Post-training of reasoning LLMs is a holistic process that typically consists of an offline SFT stage followed by an online reinforcement learning (RL) stage. However, SFT is often optimized in isolation to maximize SFT performance alone. We show that, after identical RL training, models initialized from stronger SFT checkpoints can significantly underperform those initialized from weaker ones. We attribute this to a mismatch typical in current SFT-RL pipelines: the distribution that generates the offline SFT data can differ substantially from the policy optimized during online RL, which learns from its own rollouts. We propose PEAR (Policy Evaluation-inspired Algorithm for Offline Learning Loss Re-weighting), an SFT-stage method that corrects this mismatch and better prepares the model for RL. PEAR uses importance sampling to reweight the SFT loss, with three variants operating at the token, block, and sequence levels. It can be used to augment standard SFT objectives and incurs little additional training overhead once probabilities for the offline data are collected. We conduct controlled experiments on verifiable reasoning games and mathematical reasoning tasks on Qwen 2.5 and 3 and DeepSeek-distilled models. PEAR consistently improves post-RL performance over canonical SFT, with pass at 8 gains up to a 14.6 percent on AIME2025. Our results suggest that PEAR is an effective step toward more holistic LLM post-training by designing and evaluating SFT with downstream RL in mind rather than in isolation.

==> plot/blackbox_pear.py <==
"""Camera-ready figure: black-box PEAR — Qwen3-1.7B-Base.

Single-column width (~3.25 in) for 2-column paper.
Bars    = Pass@1  (solid, colored by role)
Markers = Pass@8  (dots connected by dashed line, same color)
Legend  = below the axes (3 columns, no overlap with data)
"""
from __future__ import annotations

import os
import sys

import matplotlib as mpl
import matplotlib.pyplot as plt
import numpy as np

SKILL_REFS = "/Users/shizhuo2/Desktop/phd/neurips2026/memory/.claude/skills/ml-paper-plotting/references"
sys.path.insert(0, SKILL_REFS)
from style import setup_neurips, save_fig  # noqa: E402

ROLE_BASELINE = "baseline"
ROLE_WHITEBOX = "whitebox"
ROLE_PROXY    = "proxy"
ROLE_MIXTURE  = "mixture"

ROLE_COLOR = {
    ROLE_BASELINE: "#f4a261",
    ROLE_WHITEBOX: "#299d8f",
    ROLE_PROXY:    "#8ab17d",
    ROLE_MIXTURE:  "#e9c46a",
}
ROLE_LABEL = {
    ROLE_BASELINE: "SFT",
    ROLE_WHITEBOX: "White-Box",
    ROLE_PROXY:    "Proxy",
    ROLE_MIXTURE:  "Mixture",
}

# (label, role, Pass@1, Pass@8)
DATA = [
    ("SFT",        ROLE_BASELINE, 15, 45),
    ("White-Box",  ROLE_WHITEBOX, 45, 70),
    ("Qwen3-4B",   ROLE_PROXY,    38, 69),
    ("4B-Think",   ROLE_PROXY,    35, 63),
    ("Qwen3-32B",  ROLE_PROXY,    45, 66),
    ("Mixture",    ROLE_MIXTURE,  36, 64),
]


def main() -> None:
    setup_neurips(base_font_size=10)
    mpl.rcParams["text.usetex"] = False
    mpl.rcParams["figure.constrained_layout.use"] = False

    fig, ax = plt.subplots(figsize=(3.5, 2.5))
    fig.subplots_adjust(left=0.13, right=0.97, top=0.94, bottom=0.36)

    n = len(DATA)
    x = np.arange(n)
    bar_w = 0.50

    pass8_vals   = []
    pass8_colors = []
    seen: set[str] = set()

    from matplotlib.patches import Patch
    from matplotlib.lines import Line2D

    for i, (_, role, p1, p8) in enumerate(DATA):
        c = ROLE_COLOR[role]
        bar = ax.bar(x[i], p1, bar_w,
                     color=c, edgecolor="white", linewidth=0.4,
                     zorder=3, alpha=0.85)
        ax.bar_label(bar, fmt="%d", padding=2,
                     fontsize=plt.rcParams["font.size"] - 1,
                     color="#1a1a1a")
        pass8_vals.append(p8)
        pass8_colors.append(c)
        seen.add(role)

    # Dashed line + markers for Pass@8
    ax.plot(x, pass8_vals, color="#666666", linewidth=0.9,
            linestyle="--", zorder=4)
    for i, (v, c) in enumerate(zip(pass8_vals, pass8_colors)):
        ax.scatter(x[i], v, color=c, s=30, zorder=5,
                   edgecolors="white", linewidths=0.4)
        ax.text(x[i], v + 2.5, str(v), ha="center",
                fontsize=plt.rcParams["font.size"] - 2, color="#1a1a1a")

    ax.set_xticks(x)
    ax.set_xticklabels([d[0] for d in DATA], rotation=25, ha="right",
                       fontsize=plt.rcParams["font.size"] - 2)
    ax.set_ylabel("Score (%)")
    ax.set_ylim(0, 86)
    ax.tick_params(axis="x", pad=1)

    # Single-row method legend (Pass@1/Pass@8 encoding explained in caption)
    role_order = [ROLE_BASELINE, ROLE_WHITEBOX, ROLE_PROXY, ROLE_MIXTURE]
    role_handles = [Patch(facecolor=ROLE_COLOR[r], label=ROLE_LABEL[r])
                    for r in role_order]
    fig.legend(handles=role_handles,
               loc="lower center",
               bbox_to_anchor=(0.55, 0.02),
               ncol=4, frameon=False,
               fontsize=plt.rcParams["font.size"] - 1,
               handlelength=0.9, handletextpad=0.4, columnspacing=0.8)

    out_dir = os.path.dirname(os.path.abspath(__file__))
    save_fig(fig, os.path.join(out_dir, "blackbox_pear"))
    plt.close(fig)


if __name__ == "__main__":
    main()


==> plot/blackbox_pear_4b.py <==
"""Appendix figure: black-box PEAR — Qwen3-4B-Base.

Bars    = Pass@1  (solid, colored by role)
Markers = Pass@8  (dots connected by dashed line, same color)
Legend  = below the axes

Palette by role:
    SFT (baseline)          -> #f4a261
    White-box PEAR (target) -> #299d8f
    Proxy PEAR variants     -> #8ab17d
"""
from __future__ import annotations

import os
import sys

import matplotlib as mpl
import matplotlib.pyplot as plt
import numpy as np

SKILL_REFS = "/Users/shizhuo2/Desktop/phd/neurips2026/memory/.claude/skills/ml-paper-plotting/references"
sys.path.insert(0, SKILL_REFS)
from style import setup_neurips, save_fig  # noqa: E402

ROLE_COLOR = {
    "baseline": "#f4a261",
    "whitebox":  "#299d8f",
    "proxy":     "#8ab17d",
}
ROLE_LABEL = {
    "baseline": "SFT",
    "whitebox":  "PEAR (White-Box)",
    "proxy":     "PEAR (Proxy)",
}

# (label, role, Pass@1, Pass@8)
DATA = [
    ("SFT",        "baseline", 43, 71),
    ("White-Box",  "whitebox", 64, 76),
    ("Qwen3-32B",  "proxy",    59, 78),
]


def main() -> None:
    setup_neurips(base_font_size=11)
    mpl.rcParams["text.usetex"] = False
    mpl.rcParams["figure.constrained_layout.use"] = False

    fig, ax = plt.subplots(figsize=(3.0, 2.6))
    fig.subplots_adjust(left=0.16, right=0.97, top=0.95, bottom=0.34)

    n = len(DATA)
    x = np.arange(n)
    bar_w = 0.55

    pass8_vals = []
    pass8_colors = []

    from matplotlib.patches import Patch
    from matplotlib.lines import Line2D

    for i, (_, role, p1, p8) in enumerate(DATA):
        c = ROLE_COLOR[role]
        bar = ax.bar(x[i], p1, bar_w,
                     color=c, edgecolor="white", linewidth=0.5, zorder=3,
                     alpha=0.80)
        ax.bar_label(bar, fmt="%d", padding=2,
                     fontsize=plt.rcParams["font.size"] - 1,
                     color="#1a1a1a")
        pass8_vals.append(p8)
        pass8_colors.append(c)

    ax.plot(x, pass8_vals, color="#666666", linewidth=1.0, linestyle="--", zorder=4)
    for i, (v, c) in enumerate(zip(pass8_vals, pass8_colors)):
        ax.scatter(x[i], v, color=c, s=40, zorder=5,
                   edgecolors="white", linewidths=0.5)
        ax.text(x[i], v + 2.5, str(v), ha="center",
                fontsize=plt.rcParams["font.size"] - 2, color="#1a1a1a")

    ax.set_xticks(x)
    ax.set_xticklabels([d[0] for d in DATA], rotation=15, ha="right",
                       fontsize=plt.rcParams["font.size"] - 2)
    ax.set_ylabel("Score (%)")
    ax.set_ylim(0, 95)
    ax.tick_params(axis="x", pad=2)

    # Single-row method legend (Pass@1/Pass@8 encoding explained in caption)
    role_handles = [Patch(facecolor=ROLE_COLOR[r], label=ROLE_LABEL[r])
                    for _, r, _, _ in DATA]
    fig.legend(handles=role_handles,
               loc="lower center",
               bbox_to_anchor=(0.56, 0.02),
               ncol=3, frameon=False,
               fontsize=plt.rcParams["font.size"] - 2,
               handlelength=0.9, handletextpad=0.4, columnspacing=0.7)

    out_dir = os.path.dirname(os.path.abspath(__file__))
    save_fig(fig, os.path.join(out_dir, "blackbox_pear_4b"))
    plt.close(fig)


if __name__ == "__main__":
    main()


==> plot/dft_psft_comparison.py <==
"""Camera-ready figure: PEAR vs DFT vs PSFT on math reasoning.

Single-column layout (vertical stack of two model panels).
Grouped bars: benchmarks (AIME-24, AIME-25, AMC-23) on x-axis;
methods (DFT, PSFT, PEAR) as sub-bars within each benchmark group.

Palette (warm -> cool, weakest -> best):
    DFT  -> #f4a261
    PSFT -> #e9c46a
    PEAR -> #299d8f
"""
from __future__ import annotations

import os
import sys

import matplotlib as mpl
import matplotlib.pyplot as plt
import numpy as np

SKILL_REFS = "/Users/shizhuo2/Desktop/phd/neurips2026/memory/.claude/skills/ml-paper-plotting/references"
sys.path.insert(0, SKILL_REFS)
from style import setup_neurips, save_fig  # noqa: E402

BENCHMARKS = ["AIME-24", "AIME-25", "AMC-23"]
METHODS    = ["DFT", "PSFT", "PEAR"]

DATA = {
    "DS-Qwen-1.5B": {
        "DFT":  [4,  4,  44],
        "PSFT": [9,  13, 52],
        "PEAR": [14, 14, 59],
    },
    "Qwen3-4B-Base": {
        "DFT":  [7,  4,  46],
        "PSFT": [7,  6,  34],
        "PEAR": [15, 15, 55],
    },
}

METHOD_COLOR = {
    "DFT":  "#f4a261",
    "PSFT": "#e9c46a",
    "PEAR": "#299d8f",
}


def plot_panel(ax, model: str) -> None:
    n_methods = len(METHODS)
    n_bench   = len(BENCHMARKS)
    width = 0.74 / n_methods
    x = np.arange(n_bench)

    for i, method in enumerate(METHODS):
        offset = (i - (n_methods - 1) / 2) * width
        scores = DATA[model][method]
        bars = ax.bar(
            x + offset, scores, width,
            color=METHOD_COLOR[method],
            edgecolor="white", linewidth=0.5,
            zorder=3, alpha=0.85,
        )
        ax.bar_label(bars, fmt="%d", padding=2,
                     fontsize=plt.rcParams["font.size"] - 2,
                     color="#1a1a1a")

    ax.set_xticks(x)
    ax.set_xticklabels(BENCHMARKS,
                       fontsize=plt.rcParams["font.size"] - 2)
    ax.set_ylim(0, 72)
    ax.set_title(model, fontsize=plt.rcParams["font.size"] - 1, pad=3)


def main() -> None:
    setup_neurips(base_font_size=10)
    mpl.rcParams["text.usetex"] = False
    mpl.rcParams["figure.constrained_layout.use"] = False

    fig, axes = plt.subplots(2, 1, figsize=(3.4, 2.4),
                             sharex=True, sharey=True)
    fig.subplots_adjust(left=0.15, right=0.98, top=0.95,
                        bottom=0.18, hspace=0.20)

    for ax, model in zip(axes, DATA.keys()):
        plot_panel(ax, model)

    fig.supylabel("AVG@64 (%)", fontsize=plt.rcParams["font.size"], x=0.02)

    from matplotlib.patches import Patch
    handles = [Patch(facecolor=METHOD_COLOR[m], label=m) for m in METHODS]
    fig.legend(handles=handles,
               loc="lower center",
               bbox_to_anchor=(0.55, 0.0),
               ncol=len(METHODS),
               frameon=False,
               fontsize=plt.rcParams["font.size"] - 1,
               handlelength=0.9, handletextpad=0.4, columnspacing=0.8)

    out_dir = os.path.dirname(os.path.abspath(__file__))
    save_fig(fig, os.path.join(out_dir, "dft_psft_comparison"))
    plt.close(fig)


if __name__ == "__main__":
    main()


==> plot/pear_dapo.py <==
"""Camera-ready figure: PEAR + DAPO compatibility.

Setup: Qwen3-1.7B-Base on SynLogic.

Bars    = Pass@1  (solid)
Markers = Pass@8  (dots connected by dashed line)
Legend  = below the axes

Palette:
    SFT  -> #6c757d  (slate grey)
    PEAR -> #FF773C  (accent orange, winner)
"""
from __future__ import annotations

import os
import sys

import matplotlib as mpl
import matplotlib.pyplot as plt
import numpy as np

SKILL_REFS = "/Users/shizhuo2/Desktop/phd/neurips2026/memory/.claude/skills/ml-paper-plotting/references"
sys.path.insert(0, SKILL_REFS)
from style import setup_neurips, save_fig  # noqa: E402

LABELS  = ["SFT + DAPO", "PEAR + DAPO"]
PASS1   = [42.0,  60.0]
PASS8   = [71.25, 80.0]
COLORS  = ["#6c757d", "#FF773C"]


def main() -> None:
    setup_neurips(base_font_size=11)
    mpl.rcParams["text.usetex"] = False
    mpl.rcParams["figure.constrained_layout.use"] = False

    fig, ax = plt.subplots(figsize=(3.0, 2.6))
    fig.subplots_adjust(left=0.18, right=0.97, top=0.95, bottom=0.42)

    n = len(LABELS)
    x = np.arange(n)
    bar_w = 0.55

    from matplotlib.patches import Patch
    from matplotlib.lines import Line2D

    for i in range(n):
        bar = ax.bar(x[i], PASS1[i], bar_w,
                     color=COLORS[i], edgecolor="white", linewidth=0.5,
                     zorder=3, alpha=0.80)
        ax.bar_label(bar, fmt="%.1f", padding=2,
                     fontsize=plt.rcParams["font.size"] - 1,
                     color="#1a1a1a")

    ax.plot(x, PASS8, color="#666666", linewidth=1.0, linestyle="--", zorder=4)
    for i in range(n):
        ax.scatter(x[i], PASS8[i], color=COLORS[i], s=45, zorder=5,
                   edgecolors="white", linewidths=0.5)
        ax.text(x[i], PASS8[i] + 2.5, f"{PASS8[i]:.2f}", ha="center",
                fontsize=plt.rcParams["font.size"] - 2, color="#1a1a1a")

    ax.set_xticks(x)
    ax.set_xticklabels(LABELS, rotation=15, ha="right")
    ax.set_ylabel("Score (%)")
    ax.set_ylim(0, 95)
    ax.tick_params(axis="x", pad=2)

    method_handles = [Patch(facecolor=c, label=l)
                      for c, l in zip(COLORS, LABELS)]
    metric_handles = [
        Patch(facecolor="#bbbbbb", label="Pass@1 (bar)"),
        Line2D([0], [0], color="#666666", linestyle="--", linewidth=1.2,
               marker="o", markersize=5, label="Pass@8 (marker)"),
    ]
    fig.legend(handles=method_handles + metric_handles,
               loc="lower center",
               bbox_to_anchor=(0.57, 0.0),
               ncol=2, frameon=False,
               fontsize=plt.rcParams["font.size"] - 2,
               handlelength=1.0, handletextpad=0.5, columnspacing=0.8)

    out_dir = os.path.dirname(os.path.abspath(__file__))
    save_fig(fig, os.path.join(out_dir, "pear_dapo"))
    plt.close(fig)


if __name__ == "__main__":
    main()


==> plot/synlogic_comparison.py <==
"""Camera-ready figure: PEAR vs DFT vs PSFT on SynLogic.

Compact single-panel layout.
  X-axis: two model groups (1.7B, 4B), each containing 3 method bars.
  Bars   = Pass@1  (height = PEAR best config; side tick marks worst)
  Dots + dashed line = Pass@8  (per-model-group; PEAR dot = best config)

Palette:
    DFT  -> #f4a261
    PSFT -> #e9c46a
    PEAR -> #299d8f
"""
from __future__ import annotations

import os
import sys

import matplotlib as mpl
import matplotlib.pyplot as plt
import numpy as np

SKILL_REFS = "/Users/shizhuo2/Desktop/phd/neurips2026/memory/.claude/skills/ml-paper-plotting/references"
sys.path.insert(0, SKILL_REFS)
from style import setup_neurips, save_fig  # noqa: E402

# ---- Data -------------------------------------------------------------------
# PEAR entries: (worst, best). Others: single value.
DATA = {
    "Qwen3-1.7B-Base": {
        "DFT":  {"p1": 31.25,         "p8": 57.50},
        "PSFT": {"p1": 31.25,         "p8": 60.00},
        "PEAR": {"p1": (45.0, 60.0),  "p8": (70.0, 83.8)},
    },
    "Qwen3-4B-Base": {
        "DFT":  {"p1": 37.50,          "p8": 50.00},
        "PSFT": {"p1": 37.50,          "p8": 61.25},
        "PEAR": {"p1": (63.7, 68.3),   "p8": (75.2, 80.0)},
    },
}

MODELS  = list(DATA.keys())
METHODS = ["DFT", "PSFT", "PEAR"]

METHOD_COLOR = {
    "DFT":  "#f4a261",
    "PSFT": "#e9c46a",
    "PEAR": "#299d8f",
}


def main() -> None:
    setup_neurips(base_font_size=10)
    mpl.rcParams["text.usetex"] = False
    mpl.rcParams["figure.constrained_layout.use"] = False

    fig, ax = plt.subplots(figsize=(3.5, 2.3))
    fig.subplots_adjust(left=0.14, right=0.98, top=0.94, bottom=0.28)

    n_methods = len(METHODS)
    group_x   = np.arange(len(MODELS))            # [0, 1]
    width     = 0.74 / n_methods                  # ≈ 0.247

    # ---- Bars (Pass@1) and PEAR worst side-tick ----
    for mi, method in enumerate(METHODS):
        offset = (mi - (n_methods - 1) / 2) * width
        c = METHOD_COLOR[method]
        for gi, model in enumerate(MODELS):
            p1       = DATA[model][method]["p1"]
            is_range = isinstance(p1, tuple)
            p1_top   = p1[1] if is_range else p1

            x_pos = group_x[gi] + offset
            bar = ax.bar(x_pos, p1_top, width,
                         color=c, edgecolor="white", linewidth=0.5,
                         alpha=0.85, zorder=3)
            ax.bar_label(bar, fmt="%.1f", padding=2,
                         fontsize=plt.rcParams["font.size"] - 2,
                         color="#1a1a1a")

            if is_range:
                p1_worst = p1[0]
                half_w   = width / 2
                tick_len = width * 0.55
                ax.plot([x_pos + half_w, x_pos + half_w + tick_len],
                        [p1_worst, p1_worst],
                        color=c, linewidth=1.3, zorder=5)
                ax.text(x_pos + half_w + tick_len + 0.015, p1_worst,
                        f"{p1_worst:.1f}",
                        ha="left", va="center",
                        fontsize=plt.rcParams["font.size"] - 4,
                        color="#666666")

    # ---- Pass@8 dots + dashed line within each model group ----
    for gi, model in enumerate(MODELS):
        xs, ys, cs = [], [], []
        bar_tops    = []           # to decide where to place the dot label
        for mi, method in enumerate(METHODS):
            offset = (mi - (n_methods - 1) / 2) * width
            x_pos  = group_x[gi] + offset
            p8     = DATA[model][method]["p8"]
            p1     = DATA[model][method]["p1"]
            p8_val = p8[1] if isinstance(p8, tuple) else p8
            p1_top = p1[1] if isinstance(p1, tuple) else p1
            xs.append(x_pos)
            ys.append(p8_val)
            cs.append(METHOD_COLOR[method])
            bar_tops.append(p1_top)

        # Dashed connector
        ax.plot(xs, ys, color="#666666", linewidth=0.9,
                linestyle="--", zorder=4)
        for x_pos, y, c, top in zip(xs, ys, cs, bar_tops):
            ax.scatter(x_pos, y, color=c, s=34, zorder=6,
                       edgecolors="white", linewidths=0.7)
            # Place label above dot if dot is above bar top; otherwise to side
            if y >= top:
                ax.text(x_pos, y + 2, f"{y:.1f}",
                        ha="center", va="bottom",
                        fontsize=plt.rcParams["font.size"] - 2,
                        color="#1a1a1a")
            else:
                # Dot is inside the bar — put label to the left so it sits on
                # the bar fill but at a visible offset
                ax.text(x_pos - width * 0.6, y, f"{y:.1f}",
                        ha="right", va="center",
                        fontsize=plt.rcParams["font.size"] - 2,
                        color="#1a1a1a")

    ax.set_xticks(group_x)
    ax.set_xticklabels(MODELS,
                       fontsize=plt.rcParams["font.size"] - 2,
                       fontweight="bold")
    ax.set_ylabel("Score (%)")
    ax.set_ylim(0, 102)
    ax.set_xlim(-0.55, 1.65)
    ax.tick_params(axis="x", pad=2)

    # ---- Legend ----
    from matplotlib.patches import Patch
    from matplotlib.lines import Line2D
    handles = [Patch(facecolor=METHOD_COLOR[m], label=m) for m in METHODS]
    handles += [
        Patch(facecolor="#bbbbbb", label="Pass@1"),
        Line2D([0], [0], color="#666666", linestyle="--", linewidth=1.0,
               marker="o", markersize=4, label="Pass@8"),
    ]
    fig.legend(handles=handles,
               loc="lower center",
               bbox_to_anchor=(0.55, 0.02),
               ncol=5, frameon=False,
               fontsize=plt.rcParams["font.size"] - 2,
               handlelength=0.9, handletextpad=0.35, columnspacing=0.6)

    out_dir = os.path.dirname(os.path.abspath(__file__))
    save_fig(fig, os.path.join(out_dir, "synlogic_comparison"))
    plt.close(fig)


if __name__ == "__main__":
    main()

